kD-STR: A Method for Spatio-Temporal Data Reduction and Modelling

Analysing and learning from spatio-temporal datasets is an important process in many domains, including transportation, healthcare and meteorology. In particular, data collected by sensors in the environment allows us to understand and model the processes acting within the environment. Recently, the volume of spatio-temporal data collected has increased significantly, presenting several challenges for data scientists. Methods are therefore needed to reduce the quantity of data that needs to be processed in order to analyse and learn from spatio-temporal datasets. In this paper, we present the k-Dimensional Spatio-Temporal Reduction method (kD-STR) for reducing the quantity of data used to store a dataset whilst enabling multiple types of analysis on the reduced dataset. kD-STR uses hierarchical partitioning to find spatio-temporal regions of similar instances and models the instances within each region to summarise the dataset. We demonstrate the generality of kD-STR with 3 datasets exhibiting different spatio-temporal characteristics and present results for a range of data modelling techniques. Finally, we compare kD-STR with other techniques for reducing the volume of spatio-temporal data. Our results demonstrate that kD-STR is effective in reducing spatio-temporal data and generalises to datasets that exhibit different properties.

==> diagrams/.ipynb_checkpoints/Clustering-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.cluster.hierarchy import dendrogram, linkage, fcluster\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "file = pd.read_csv('Data.csv', index_col=['Sensor', 'Time'])\n",
    "\n",
    "linked = linkage(file, 'ward')\n",
    "\n",
    "\n",
    "# labelList = range(1, 11)\n",
    "\n",
    "plt.figure(figsize=(10, 7))  \n",
    "dendrogram(linked,  \n",
    "            orientation='top',\n",
    "            labels=file['Footfall'],\n",
    "            count_sort='descending',\n",
    "            show_leaf_counts=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Sensor</th>\n",
       "      <th>A</th>\n",
       "      <th>B</th>\n",
       "      <th>C</th>\n",
       "      <th>D</th>\n",
       "      <th>E</th>\n",
       "      <th>F</th>\n",
       "      <th>G</th>\n",
       "      <th>H</th>\n",
       "      <th>I</th>\n",
       "      <th>J</th>\n",
       "      <th>K</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Time</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Sensor  A  B  C  D  E  F  G  H  I  J  K\n",
       "Time                                   \n",
       "0       2  2  2  2  2  2  2  2  1  2  1\n",
       "1       2  2  2  2  2  2  2  2  1  2  1\n",
       "2       2  2  2  2  2  2  2  2  1  2  1"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file['Cluster'] = fcluster(linked, 2, criterion='maxclust')\n",
    "pd.pivot_table(file, values='Cluster', index='Time', columns='Sensor')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Sensor</th>\n",
       "      <th>A</th>\n",
       "      <th>B</th>\n",
       "      <th>C</th>\n",
       "      <th>D</th>\n",
       "      <th>E</th>\n",
       "      <th>F</th>\n",
       "      <th>G</th>\n",
       "      <th>H</th>\n",
       "      <th>I</th>\n",
       "      <th>J</th>\n",
       "      <th>K</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Time</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Sensor  A  B  C  D  E  F  G  H  I  J  K\n",
       "Time                                   \n",
       "0       2  2  3  3  2  2  2  2  1  2  1\n",
       "1       2  2  3  3  2  3  3  2  1  3  1\n",
       "2       3  2  3  3  2  3  3  2  1  3  1"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file['Cluster'] = fcluster(linked, 3, criterion='maxclust')\n",
    "pd.pivot_table(file, values='Cluster', index='Time', columns='Sensor')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Sensor</th>\n",
       "      <th>A</th>\n",
       "      <th>B</th>\n",
       "      <th>C</th>\n",
       "      <th>D</th>\n",
       "      <th>E</th>\n",
       "      <th>F</th>\n",
       "      <th>G</th>\n",
       "      <th>H</th>\n",
       "      <th>I</th>\n",
       "      <th>J</th>\n",
       "      <th>K</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Time</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Sensor  A  B  C  D  E  F  G  H  I  J  K\n",
       "Time                                   \n",
       "0       2  2  3  4  2  2  2  2  1  2  1\n",
       "1       2  2  3  3  2  4  4  2  1  4  1\n",
       "2       4  2  3  3  2  4  4  2  1  4  1"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file['Cluster'] = fcluster(linked, 4, criterion='maxclust')\n",
    "pd.pivot_table(file, values='Cluster', index='Time', columns='Sensor')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> diagrams/Clustering.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.cluster.hierarchy import dendrogram, linkage, fcluster\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "file = pd.read_csv('Data.csv', index_col=['Sensor', 'Time'])\n",
    "\n",
    "linked = linkage(file, 'ward')\n",
    "\n",
    "\n",
    "# labelList = range(1, 11)\n",
    "\n",
    "plt.figure(figsize=(10, 7))  \n",
    "dendrogram(linked,  \n",
    "            orientation='top',\n",
    "            labels=file['Footfall'],\n",
    "            count_sort='descending',\n",
    "            show_leaf_counts=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Sensor</th>\n",
       "      <th>A</th>\n",
       "      <th>B</th>\n",
       "      <th>C</th>\n",
       "      <th>D</th>\n",
       "      <th>E</th>\n",
       "      <th>F</th>\n",
       "      <th>G</th>\n",
       "      <th>H</th>\n",
       "      <th>I</th>\n",
       "      <th>J</th>\n",
       "      <th>K</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Time</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Sensor  A  B  C  D  E  F  G  H  I  J  K\n",
       "Time                                   \n",
       "0       2  2  2  2  2  2  2  2  1  2  1\n",
       "1       2  2  2  2  2  2  2  2  1  2  1\n",
       "2       2  2  2  2  2  2  2  2  1  2  1"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file['Cluster'] = fcluster(linked, 2, criterion='maxclust')\n",
    "pd.pivot_table(file, values='Cluster', index='Time', columns='Sensor')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Sensor</th>\n",
       "      <th>A</th>\n",
       "      <th>B</th>\n",
       "      <th>C</th>\n",
       "      <th>D</th>\n",
       "      <th>E</th>\n",
       "      <th>F</th>\n",
       "      <th>G</th>\n",
       "      <th>H</th>\n",
       "      <th>I</th>\n",
       "      <th>J</th>\n",
       "      <th>K</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Time</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Sensor  A  B  C  D  E  F  G  H  I  J  K\n",
       "Time                                   \n",
       "0       2  2  3  3  2  2  2  2  1  2  1\n",
       "1       2  2  3  3  2  3  3  2  1  3  1\n",
       "2       3  2  3  3  2  3  3  2  1  3  1"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file['Cluster'] = fcluster(linked, 3, criterion='maxclust')\n",
    "pd.pivot_table(file, values='Cluster', index='Time', columns='Sensor')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Sensor</th>\n",
       "      <th>A</th>\n",
       "      <th>B</th>\n",
       "      <th>C</th>\n",
       "      <th>D</th>\n",
       "      <th>E</th>\n",
       "      <th>F</th>\n",
       "      <th>G</th>\n",
       "      <th>H</th>\n",
       "      <th>I</th>\n",
       "      <th>J</th>\n",
       "      <th>K</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Time</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Sensor  A  B  C  D  E  F  G  H  I  J  K\n",
       "Time                                   \n",
       "0       2  2  3  4  2  2  2  2  1  2  1\n",
       "1       2  2  3  3  2  4  4  2  1  4  1\n",
       "2       4  2  3  3  2  4  4  2  1  4  1"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file['Cluster'] = fcluster(linked, 4, criterion='maxclust')\n",
    "pd.pivot_table(file, values='Cluster', index='Time', columns='Sensor')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

